On the expected number of facets for the convex hull of samples

This paper studies the convex hull of $d$-dimensional samples i.i.d. generated from spherically symmetric distributions. Specifically, we derive a complete integration formula for the expected facet number of the convex hull. This formula is with respect to the CDF of the radial distribution. As the number of samples approaches infinity, the integration formula enables us to obtain the asymptotic value of the expected facet number for three categories of spherically symmetric distributions. Additionally, the asymptotic result can be applied to estimating the sample complexity in order that the probability measure of the convex hull tends to one.

==> sim.py <==
import numpy as np
from scipy.integrate import quad
from scipy.special import beta
c = 0.5
d = 4
b = 1
a = c

f = lambda t: 2*(1+t*t)/(1-t*t)**2 / np.sqrt(c*c-t*t)
print(quad(f, 0, c)[0])
print(np.pi / (1-c*c)**1.5)

f = lambda t: (a-b*t*t)**((d-3)/2) * (1/(1-t)**(d-1) + 1/(1+t)**(d-1))
print((b-a)**((d-1)/2) * quad(f, 0, np.sqrt(a/b))[0])
print(beta((d-1)/2, 0.5) * a **((d-2)/2) * b **((d-2)/2))

==> sim2.py <==
import numpy as np
from scipy.optimize import fsolve
import matplotlib.pyplot as plt

def f(N, d):
    return N/(np.log(N) **((d-1)/2)) - np.power(2*np.sqrt(np.pi), d) / np.power(d, 1.5)

d = np.arange(3,10,1)
N = np.zeros(len(d))
for i in range(len(d)):
    x_0 = np.power(2*np.sqrt(np.pi), d[i]) / np.power(d[i], 1.5)
    N[i] = fsolve(lambda x: f(x, d[i]), [x_0])[0]
print(N)
plt.yscale("log")
plt.plot(d, N)
plt.show()
# the bound of sample size is not tight
# as shown in this experiment
